On the applicability of Kolmogorov's theory of probability to the description of quantum phenomena. Part II: Bell inequalities

Among the various "no-go theorems" in the foundations of quantum mechanics, Bell inequalities are among the few, which do not implicitly rely on the mathematical structure of quantum mechanics. Instead, Bell inequalities are commonly understood to rest on Kolmogorov's theory of probability and a "locality" assumption. Physical evidence supporting their violation is hence taken as evidence against at least one of these two assumptions. This work provides a comprehensive analysis of the physical debate on Bell inequalities from the point of view of Kolmogorov's theory of probability, focusing on the Bell-Clauser-Horn-Shimony-Holt inequality (BCHSH inequality). The central contribution is the motivation and mathematical study of the notion of contextuality in Bell experiments: in so-called contextual Bell models the detectors themselves behave randomly and the distribution of the random detector parameters depends on the chosen detector settings. It is shown how even "classical" Bell experiments motivate such a description. The need to account for contextuality was pointed out before by de la Pe\~na, Cetto, Brody, Lochak, Bohm, Hiley and others. A broad class of contextual models is proven to satisfy the BCHSH inequality, thereby generalizing a previous result by Gill and Lambare. Nonetheless, even under strong locality requirements, contextual Bell models may violate the BCHSH inequality: based on work by Popescu and Rohrlich, we consider a "proof of concept" example exhibiting the maximum possible violation. Contrary to the much debated "loopholes" in empirical tests of Bell inequalities, contextuality thus reveals a conceptual misunderstanding in the physical conclusions commonly drawn from Bell inequality violations.

==> anc/Reddiger_Bell_example7_data.dat <==
0.6965803966324827	-0.15577462884779417	-0.7003642024223291
-0.2615744183978103	0.9602879145646718	0.09708730494189675
0.07001350297369938	-0.7176361454391342	-0.6928899423145161
-0.3831938842498567	0.708208537264095	0.5929613097156999
0.821434642363074	-0.39015086957798645	-0.41596565638690597
-0.055964628010782946	0.12580874007941364	-0.9904746949474506
-0.8356108781057336	-0.2150291915723315	-0.5054868021651151
-0.4431240386151966	0.07478494772415152	0.893335490168869
-0.4221844035963524	-0.49039220425763785	-0.7624144642930953
0.34197812019244894	0.08636678230709781	-0.9357305938268543
0.6534009086256424	0.17598149894903922	-0.7362728873419381
0.565710117551923	-0.3173983959661623	-0.7610718239019869
0.035082203056731216	0.786858038151148	-0.6161360781723572
-0.6349730258365429	-0.344055826701851	0.6916898470936891
-0.30303719364222476	-0.8519537698195983	-0.427016666372192
-0.09197617998223012	0.9282201423162018	-0.3604826621550149
0.3021562183650034	-0.9074711597221355	0.29188647446554106
-0.6460578938386289	0.23052143280569615	0.7276462511591769
0.15189714376824873	-0.39438315999922025	-0.9063052360127228
-0.7794954588406309	-0.425128993555755	0.4600567013804985
-0.9420479834497735	-0.1006470897163967	-0.3200246243804297
-0.21859660916680787	0.5648869974309288	-0.795687251747974
0.7493382315172173	0.3480172857496862	-0.5633615034825067
0.39152604324642276	-0.3572201825374352	0.8479982892952803
0.20084681414695676	0.5580554470358535	-0.8051302225606934
-0.8135326479964493	-0.3254581259026586	-0.48191455562974506
0.1315228651401228	0.8114910540258377	-0.569371587964633
0.5970284544397751	-0.70481805904851	-0.3831299103807279
0.6693116927585119	-0.480808592613881	-0.5664317745372294
-0.33631124951686936	-0.4582036181978174	0.8227661804661338
-0.03316881049569633	-0.309821485228698	-0.9502160161252726
0.006348173862470957	0.3998486701138722	0.916559186139542
-0.8870845093536768	-0.008754678968566194	0.46152402847620394
-0.25691540002281554	-0.9399668538753916	0.22462589086459944
-0.4678935255836009	-0.793497000574661	-0.38915056057516406
0.9232521777468978	-0.34366596363761676	-0.17175308358989994
-0.7775308161487932	0.17556461740384627	-0.6038401237536575
-0.5660347410908457	0.06235445835972165	-0.822019825430558
-0.038463689547154525	-0.7860655381123552	0.6169453090660092
0.48822826230663535	0.8330783180449702	-0.26002630614691
0.17098965892702642	0.20433119638846028	-0.9638523220506757
0.6817594590891793	-0.6507156571304314	0.3343249519670056
0.54760373171878	-0.2980099438027923	0.7818696991202071
0.11802611002275469	0.9881245889525623	0.09838513129648287
-0.6509147986649567	0.2864664765984441	0.7030269430571148
-0.35519120243110736	-0.056442433558448385	-0.9330881316411351
-0.7601890376280507	-0.42285694911306393	0.49325918912568656
-0.43431815261149276	-0.11796579510279075	0.893001575305389
0.513102954737922	-0.059600799728454244	0.8562552788222345
0.36386103453646035	-0.6265568584298795	-0.6892253990535583
-0.7104163152279694	-0.4729558095241735	-0.5211731586481099
0.7391345321291488	-0.48853846972462617	-0.4636920389799082
-0.05242197458077411	-0.0962161825897748	-0.9939790655687392
-0.2112633990225706	-0.37433492086925085	-0.902907051280054
0.49284181904912244	-0.552372499834357	-0.6723031777576952
0.6159775906429485	-0.39726625437939134	0.680258135531709
0.1336610683336333	0.43735228801464715	-0.889301801966163
0.4012775196224535	0.30191977855630414	-0.8647663265658322
0.08379268141883069	0.8420168729793684	0.5329037175313083
-0.6510051158813563	0.004772038773288945	-0.7590583421201879
0.741060639095663	0.12214564175946044	-0.6602344821215392
-0.6851139326175314	0.051002206085601846	0.7266482466143728
0.006437466847256727	-0.9338911829198685	-0.3574993950835711
0.7404996814131826	-0.3502820234032231	-0.5735527228664502
0.6016876037397434	-0.7029913226033703	0.37917704024675597
-0.4039003347944241	-0.12220270404155131	-0.906604113534615
-0.3474613686941842	0.025972624987477554	0.9373345294058169
0.6837345137851608	-0.6394894372366439	-0.351511556455446
-0.47313702226896215	-0.6669980449000669	-0.5755475360541021
-0.567560716317088	-0.3615286854646819	-0.7397106480778909
-0.5283965418991102	0.6891126991378138	-0.49590400522284445
0.6109832303485055	0.16872204131667567	0.7734548241538346
0.7248788119214752	-0.5157554761281504	0.45666946128587954
-0.10336834822886093	0.9518641189975936	-0.28856486887591143
-0.9437025118660518	-0.2973537459054164	-0.14493556807672
-0.029379643252121054	-0.7931064984160456	-0.6083739957728446
0.8211032778528579	-0.13994864404044727	-0.5533568325506903
0.5195723328854209	-0.22226812929741124	0.8250099815145455
0.5153738583586293	0.4328850793016965	0.7395946824028032
0.4249709737625865	-0.4877628420016406	0.7625530023688593
0.10832929255792896	-0.8482199183101742	-0.5184474269931137
0.3332894524545962	0.8728247977783322	-0.3565038755269417
-0.7477053051307159	-0.3067415731139895	-0.5889366553398915
-0.7186875209926211	0.6256807503431955	0.30333454438862784
0.5988181516098767	0.038040675578337756	-0.7999810799663166
-0.8122213209921856	-0.12076805687948722	0.5707114876741678
-0.7557500435956074	-0.6304790275662926	-0.17702561228336397
-0.541993771044337	0.8293530015067296	-0.13570685701510132
0.5853151114123059	-0.11801923986682877	-0.8021706049050015
0.06970856063183993	0.7373518510328978	-0.6719024961651776
-0.6079014246036121	-0.13953332633741697	0.7816561320722271
0.42386282459372654	0.47556557404159533	-0.770829222794463
-0.6078529737591417	0.22340579682863013	-0.7619741545718812
-0.5627264250178141	-0.10090248544789093	-0.8204618571372521
0.39398409011178687	0.3220208864581044	-0.8608595038817449
-0.07179188875788756	-0.5687743857660832	0.8193543939010702
0.2728924588873307	0.01787626731753441	0.961878446036306
-0.5309795223357404	-0.5472884977824153	-0.6469436196881274
0.1865370909235004	0.024552729415609313	0.9821410678655291
-0.12834380054919522	-0.9643298365361193	0.23150774334093002
-0.631411367749277	-0.04657242197951427	-0.7740482505554477
0.8750890178234707	-0.288161011595791	0.3888218644583196
0.5536394919516836	0.02103191650243218	0.8324908236369433
-0.26600957818060256	0.7602715251165191	0.5926433264731662
0.8924311020556998	-0.31469125017750404	0.3233204991109733
0.006859214274468087	-0.15619691771114708	0.9877021180887858
-0.5499489089751327	-0.05340637434470151	0.8334890261403655
-0.6848260245414425	0.5811756527815192	-0.4396000190226777
-0.5884121597761467	-0.7409367567693642	-0.3237033405692106
-0.5892893827237555	0.4143804549626605	-0.6935610008888862
-0.6278567211210861	0.5256779177296451	0.5739848992390856
0.8731556445974823	-0.09682581779379251	-0.4777279365037369
-0.32658994174992456	-0.48755799707343644	0.8097074838715028
0.8879192449188367	-0.0478466210356156	-0.4575042244157282
0.1377353514870779	-0.09848793834411039	-0.9855602969638428
0.08910242209172495	-0.9019984495691222	-0.4224447364476067
-0.8461938685920589	-0.5268677184991626	-0.07978937247962628
0.39166918139417656	0.07824293541818857	0.9167733064412165
-0.7056272900228504	-0.07964268591854112	-0.704093154458051
0.3515823191531409	0.6005493553926542	0.7181436796326809
-0.7521966651746261	-0.3267988896366981	-0.5721911067400407
0.7238487569897392	-0.5929416716759858	-0.3527933545214495
-0.09344080411706722	0.5274275285453767	0.8444459830317577
0.2230374902984721	0.9164764507917094	-0.33215236423302863
0.32014877073448744	0.5088672510476002	-0.7990987957746246
-0.426090514739358	-0.8707764864277964	0.24534706832079958
-0.1032500294700015	0.7002984307209662	0.7063437826895597
0.5466784237150261	-0.7036636168082849	0.4538724660350501
0.8345300481007903	-0.055242653888170186	-0.5481859611557782
-0.26144742912358954	0.8926705353370246	0.3671301637645366
-0.2202290858090954	0.7416177136988868	-0.6336421044183584
-0.8726871095727765	-0.2790219286797139	-0.4007043449993595
0.8223670044674743	0.4060160242132027	-0.398576840829089
-0.3414289249936374	0.1469348137155608	-0.9283514688392875
0.3786139405402836	-0.8624256216046251	-0.33596656266425506
0.22639219133791344	-0.9042734982064491	0.36198897240480743
-0.7388068692318569	0.5199630681061079	-0.42872230847193454
0.5840842932021382	-0.5170273795872039	-0.6257221645361047
0.41135010993816723	-0.04974763315437846	-0.9101188164461799
0.13049317060410343	-0.9291371780610101	0.3459416667163859
0.5806003891098844	0.7311858680174953	-0.3581485928730598
0.8329439764304872	0.19896571726376006	-0.5163496639699552
0.6779625008120155	0.13226868156161534	-0.7230987784325666
0.042980452401773915	-0.8548926792217558	-0.5170214577020832
0.3482149408499926	0.9369935149395668	-0.028098183749707174
0.3375832874528623	-0.9349027089273358	0.10951917125712375
-0.15341391651298217	0.7311235694520828	0.6647725147836612
0.10775382033596585	-0.9392173545115233	-0.3259752677541348
-0.07015781146873527	0.2473115724913922	0.9663927087896268
-0.7248156455164734	0.34620871429273076	-0.5956356320455589
-0.27939476889558396	0.2832828008873412	0.9174363290360842
0.24171033959045327	0.7012168119633622	-0.6707243057732485
0.45156953498785024	0.17806888237212398	0.8742862392841371
-0.19817575130553172	-0.11606101191912069	0.973270883724977
0.26413119226155235	0.7716316051782919	0.5786357914651181
0.014889133620202492	-0.6859672979691861	-0.7274800202183517
0.4623764978729939	-0.6998986801907763	0.5443802087529586
0.3508200257815541	0.5015475228914625	0.7908067980183703
0.46135855021702704	-0.886670770592965	0.03103599068372906
0.9087737343534075	0.3065256238531828	-0.283147208481347
-0.6231661208246267	0.6458472656802978	-0.44107289110720627
-0.6514467165405857	0.5150100105122379	-0.5571192552592975
-0.055682947470598855	0.824906445008953	-0.5625200141716538
-0.6548661985701674	0.33622980379248635	-0.6768306885860926
0.8074798512528935	0.11603617848860544	0.5783700330258871
-0.10085336359432935	0.9360077347240819	0.3372211731021682
0.5115078281941631	-0.8329758872583677	-0.21097609566542255
0.032307547538281516	0.9233463340113943	-0.3826065470424943
-0.9174894513198533	-0.2926979768448186	0.2693343666666852
0.5051271399710201	-0.7714609163675659	-0.38690389889740445
0.11988506444345844	0.431522208751898	-0.8941007519722097
0.5193734358562005	-0.06314411728763632	0.8522112734403894
-0.19299774376067555	0.4234958225504381	-0.8851006491838181
0.2045698175407453	0.34250075056140755	-0.9169756952156468
0.28532812891652637	-0.8794524770757765	-0.38098713812184665
-0.2550181945639796	-0.18827142006388128	0.948430067442222
-0.3739841058316486	-0.9112368693644727	0.1725782619455223
0.5683314772410459	-0.0601186273126952	-0.8206004403039568
0.8792387389610843	0.36104632176163076	0.3107809412633265
-0.5863801792052082	-0.7277990246030552	-0.3556218008251315
0.03144361443695274	0.8455597758028792	0.5329539986296423
-0.4461955261107827	-0.2593490088085912	-0.8565323368727671
-0.31075504803662435	0.8894812534539931	-0.3350438775349705
-0.5911603467812796	0.47996038269347646	-0.6482032670684165
0.2672981198890456	-0.47709195504443364	0.8372185984172005
0.7148159347028883	0.20349348567420947	-0.6690505068998875
0.18011650129806697	-0.9501824224689933	0.254384374502639
-0.6562094522559729	-0.32535173300850606	0.6808343444614685
-0.2521357662211634	0.1825524024561949	-0.9503168817555216
0.19828351640338301	0.7142398990939952	0.6712264995252413
0.5376552875402747	-0.23198495505517766	0.810623076656489
-0.37290535752644627	0.8881103089994012	-0.2687036906651294
-0.0028206688296148327	0.6590741096406261	0.752072710466727
0.725370879620514	0.05143474885024012	-0.6864339397271048
0.12499418274666133	0.5051601465958135	0.8539260392860676
-0.7332643943041539	-0.16060608893455877	-0.660703422303008
-0.3844843478072906	-0.8814094370620109	0.27438875805912893
0.2066561865668794	-0.6873291801496196	-0.6963273789450525
0.6293761376432716	-0.4387411067142178	-0.6413984086700097
0.44022679194657427	0.1522837958065513	-0.8848785324479153


==> anc/Reddiger_Bell_example7_source_code.wls <==
#! /usr/bin/wolframscript

(***************************************************************************************)
(* Article:	On the applicability of Kolmogorov's theory of probability             *)
(*		to the description of quantum phenomena. Part II: Bell inequalities    *)
(*                                                                                     *)
(* Journal: 	arXiv preprint                                                         *)
(*                                                                                     *)
(* Author:	Maik Reddiger                                                          *)
(*              Anhalt University of Applied Sciences, Germany                         *)
(* 		maik.reddiger@hs-anhalt.de                                             *)
(*                                                                                     *)
(* DOI:		-                                                                      *)
(*                                                                                     *)
(* Caption:     Supplementary material to Ex. 7                                        *)
(*                                                            			       *)
(* 		This is a Wolfram language script created on a Linux x86 machine.      *)
(* 		To run it on a machine with Mathematica installed,                     *)
(* 		make the script executable and enter                         	       *)
(* 		"./Reddiger_Bell_example7_source_code.wls" in a terminal.              *)
(* 		The file "Reddiger_Bell_example7_data.dat" must be in the same folder. *)
(***************************************************************************************)

(*******************)
(* ::DEFINITIONS:: *)
(*******************)

(* auxiliary 3d detector vector via spherical polar coordinates *)

vec[th_, ph_] := {Cos[ph] Sin[th], Sin[ph] Sin[th], Cos[th]}

(* import the data (random unit vectors generated from distribution) *)

statdata = Import["Reddiger_Bell_example7_data.dat"];

(* number of sample vectors *)

n = Dimensions[statdata][[1]];

(* detector random variables *)

varA[th_, ph_, i_] := Sign[vec[th, ph].statdata[[i]]]

varB[th_, ph_, i_] := -Sign[vec[th, ph].statdata[[i]]]

(* quantity to test statistical violation of BCHSH *)
(* note: we assume that for the first 50 values the first pair of settings is used, for the second 50 values the second pair of settings is used, etc. *)

bchshtest[th1_, ph1_, th2_, ph2_, th3_, ph3_, th4_, ph4_] := 
 Mean[Table[varA[th1, ph1, i]*varB[th2, ph2, i], {i, 1, n/4}]] + 
  Mean[Table[
    varA[th3, ph3, i]*varB[th2, ph2, i], {i, n/4 + 1, n/2}]] + 
  Mean[Table[
    varA[th3, ph3, i]*varB[th4, ph4, i], {i, n/2 + 1, 3 n/4}]] - 
  Mean[Table[varA[th1, ph1, i]*varB[th4, ph4, i], {i, 3 n/4 + 1, n}]]

(* set input angles *)

{th1in, ph1in, th2in, ph2in, th3in, ph3in, th4in, ph4in} = 
{0,0, (3*Pi)/4, 0, 0.8433305343402617, 2.927815113116759, 0.135430058480492, 0.17097370492280745};

(*******************)
(* ::COMPUTATION:: *)
(*******************)

(* output for setting vectors *)

Print["\n Setting vector a (3 digit accuracy):"];
Print[ 
	Round[vec[th1, ph1], .001] 
	/. {th1 -> th1in, ph1 -> ph1in, th2 -> th2in, ph2 -> ph2in, th3 -> th3in, ph3 -> ph3in, th4 -> th4in, ph4 -> ph4in} 
   ];

Print["\n Setting vector b (3 digit accuracy):"];
Print[ 
	Round[vec[th2, ph2], .001] 
	/. {th1 -> th1in, ph1 -> ph1in, th2 -> th2in, ph2 -> ph2in, th3 -> th3in, ph3 -> ph3in, th4 -> th4in, ph4 -> ph4in} 
   ];
   
Print["\n Setting vector a' (3 digit accuracy):"];
Print[ 
	Round[vec[th3, ph3], .001] 
	/. {th1 -> th1in, ph1 -> ph1in, th2 -> th2in, ph2 -> ph2in, th3 -> th3in, ph3 -> ph3in, th4 -> th4in, ph4 -> ph4in} 
   ];
   
Print["\n Setting vector b' (3 digit accuracy):"];
Print[ 
	Round[vec[th4, ph4], .001] 
	/. {th1 -> th1in, ph1 -> ph1in, th2 -> th2in, ph2 -> ph2in, th3 -> th3in, ph3 -> ph3in, th4 -> th4in, ph4 -> ph4in} 
   ];

(* statistical output: bar Y *)

bchshresult = N[bchshtest[th1, ph1, th2, ph2, th3, ph3, th4, ph4]] /. {th1 -> th1in,
   ph1 -> ph1in, th2 -> th2in, ph2 -> ph2in, th3 -> th3in, 
  ph3 -> ph3in, th4 -> th4in, ph4 -> ph4in}

Print["\n Value of bar Y (left hand side of BCHSH):"];
Print[ bchshresult ];

(* statistical output: standard deviation of bar Y *)

bchshstd = 
N[Sqrt[Variance[Table[varA[th1, ph1, i]*varB[th2, ph2, i], {i, 1, n/4}]] + Variance[Table[varA[th3, ph3, i]*varB[th2, ph2, i], {i, n/4 + 1, n/2}]] + Variance[Table[varA[th3, ph3, i]*varB[th4, ph4, i], {i, n/2 + 1, 3 n/4}]] + Variance[Table[varA[th1, ph1, i]*varB[th4, ph4, i], {i, 3 n/4 + 1, n}]]]] /. {th1 -> th1in, ph1 -> ph1in, th2 -> th2in, ph2 -> ph2in, th3 -> th3in, ph3 -> ph3in, th4 -> th4in, ph4 -> ph4in}

Print["\n Standard deviation of bar Y for comparison:"];
Print[ bchshstd ];



